CP-violating Higgs-gauge boson couplings in $H\nu \bar{\nu}$ production at three energy stages of CLIC

A phenomenological study of CP-violating dimension-six operators via the $e^+e^-\to\nu \bar{\nu} H$ process is performed in a model-independent Standard Model effective field theory framework at all energy stages of CLIC using the updated baseline integrated luminosities. All signal and relevant background events are generated in MadGraph and passed through PYTHIA for parton showering and hadronization at parton level. Detector effects are considered via tuned CLIC detector cards in Delphes. Since we reconstruct the Higgs boson from a pair of b-jets, limits on CP-violating dimension-six couplings are obtained at three $b$-tagging working points: tight, medium and loose defined in the CLIC Delphes card for all three energy stages of CLIC. Our best 95 \% C.L. limits at the loose working point (90 \% b-tagging efficiency) on $\tilde c_{HW}$ and $\tilde c_{HB}$ are $[-7.0\times10^{-3};7.0\times10^{-3}]$ and $[-3.0\times10^{-2};3.0\times10^{-2}]$, respectively at the 3 TeV energy stage of CLIC with an integrated luminosity of 5.0 ab$^{-1}$. Considering a 0.3 \% systematic uncertainty from possible experimental sources worsens the limits on these couplings by a factor of two.

==> build.sh <==
#!/bin/bash

##
# Utility script for compiling latex files
# Christian Grefe (christian.grefe@cern.ch)
##

if [ -z "$VAR" ]; then 
	export TEXINPUTS=".:/home/ulrike/Work/CLIC/Analysis/HiggsSelf/Paperdraft/Style/CLICdpTemplate/:/home/ulrike/Work/CLIC/Analysis/HiggsSelf/Paperdraft/Style/CLICdpStyle/:/home/ulrike/Work/CLIC/Analysis/HiggsSelf/Paperdraft/Style/CLICdpTemplate/logos/:"
fi

# treat command line options
for arg in $@; do
    if [ $arg = "-h" ] || [ $arg = "--help" ]; then
	echo "Usage:"
	echo "    build.sh [-h] [file1.tex] [file2.tex] [...]"
	echo "Options:"
	echo "  -h  --help    Shows this help"
	echo "If no file name is provided builds all available tex files."
	return
    elif [ -z $arg ]; then
	texFiles="$texFiles $arg"
    fi
done

if [ -z $texFiles ]; then
    texFiles=`ls *.tex`
fi

# set the latex compiler
latexCompiler=pdflatex
bibCompiler=biber

# check if latex compilers are available
if ! hash $latexCompiler 2>/dev/null; then
    echo "ERROR: can not execute \"$latexCompiler\" check your environment setup!"
    return
fi
if ! hash $bibCompiler 2>/dev/null; then
    echo "ERROR: can not execute \"$bibCompiler\" check your environment setup!"
    return
fi

# compile all tex files
for texFile in $texFiles; do
    if [ -f $texFile ]; then
	$latexCompiler $texFile
	$bibCompiler ${texFile%%.tex}
	$latexCompiler $texFile
    else
	echo "ERROR: \"$texFile\" does not exist!"
    fi
done

